Some useful theorems for asymptotic formulas and their applications to skew plane partitions and cylindric partitions

Inspired by the works of Dewar, Murty and Kot\v{e}\v{s}ovec, we establish some useful theorems for asymptotic formulas. As an application, we obtain asymptotic formulas for the numbers of skew plane partitions and cylindric partitions. We prove that the order of the asymptotic formula for the skew plane partitions of fixed width depends only on the width of the region, not on the profile (the skew zone) itself, while this is not true for cylindric partitions.

==> pytikz.py <==
import sys

def AddPt(a,b): return [a[0]+b[0], a[1]+b[1]]

if 1: # define Step # <<<

#        N
#     7  8  9
#  W  4     6  E
#     1  2  3
#        S
  Step=dict()
  Step['1']=[-1,-1]
  Step['2']=[ 0,-1]
  Step['3']=[ 1,-1]
  Step['4']=[-1,0]
  Step['6']=[ 1,0]
  Step['7']=[-1,1]
  Step['8']=[ 0,1]
  Step['9']=[ 1,1]
  Step['N']=Step['8']
  Step['S']=Step['2']
  Step['E']=Step['6']
  Step['W']=Step['4']
#>>>

def Steps2Path(oldpath, Steps):
  for i in Steps:
    if i in "NSEW12346789":
      oldpath.append(AddPt(oldpath[-1],  Step[i]))
  return oldpath

def Cell2Path(pt):
  return [AddPt(pt,z) for z in [[0,0],[0,1],[1,1],[1,0],[0,0]]]

def Path2Tikz(path, zoom=2.2):
  ws=["(%.4f,%.4f)"%(z[0]*zoom,z[1]*zoom) for z in path]
  return "--".join(ws) + ";"

def DrawConvexCellZone(Pt, Path1, Path0, zoom): # <<<
  SS=Path1+Path0
  zone=Steps2Path([Pt], SS)


  X=[z[0] for z in zone]
  Y=[z[1] for z in zone]
  (X0, X1)=(min(X), max(X))
  (Y0, Y1)=(min(Y), max(Y))

  print r"\fill [gray!30]"+Path2Tikz(zone, zoom)

  for x in range(X0, X1):
    a=[]
    for z in zone:
      if z[0]==x: a.append(z[1])
    print r"\draw [gray!10]"+ Path2Tikz([[x,min(a)],[x, max(a)]], zoom)
  for y in range(Y0, Y1):
    a=[]
    for z in zone:
      if z[1]==y: a.append(z[0])
    print r"\draw [gray!10]"+ Path2Tikz([[min(a),y],[max(a),y]], zoom)

  print r"\draw [black]"+Path2Tikz(Steps2Path([Pt], Path1), zoom)

  return (X0,X1,Y0,Y1)

# >>>

def LetterInBox(Pt, Text, zoom, deltaxy):
  print r"\draw (%.4f, %.4f) node [] {%s}; "%((Pt[0]+deltaxy[0]+0.5)*zoom,
                                              (Pt[1]+deltaxy[1]+0.5)*zoom, Text)

def YTab(Pt, Y, zoom, deltaxy):
  for i in range(len(Y)):
    for j in range(len(Y[i])):
      LetterInBox([j+Pt[0],len(Y)-i+Pt[1]], Y[i][j], zoom, deltaxy)

# ======================================================================
# Figures, Examples ==============================

def Fig_RPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848484848  6666666662626262626262"
  SS0="42424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_SkewDoubleShiftedPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848488888 668666868 6666666666262626262"
  SS0="4242424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_DoubleShiftedPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848488888888 6666666666666666262626262"
  SS0="4242424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_PerfectPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="8888888888888888  66666666666666666666 "
  SS0="2222222222222222  44444444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

#

def Fig_3A(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448886666666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
def Fig_3B(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448868666666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
def Fig_3C(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448688666666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
def Fig_3D(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="44444444444448866866666666666"
  SS0="222"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

#

def Fig_SkewPP(): # <<<
  zoom=0.2

  Pt=[13,9]
  SS1="4444444444444 88888 668666868 6666666 22222222"
  SS0=""

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-10]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+8, Y1]], zoom)

# >>>

def Fig_SkewShiftedPP(): # <<<
  zoom=0.2

  Pt=[9,1]
  SS1="4848484848484848488888 668666868 66666666666666 "
  SS0="2222222222222222 44444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_ShiftedPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="48484848484848484848484848484848 666666 66666666666666 "
  SS0="2222222222222222 44444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

#

def Fig_SymPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="8888888888888888  6666666666666666"
  SS0="2222222222222222  4444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>

def Fig_SkewSymPP(): # <<<
  zoom=0.2

  Pt=[0,1]
  SS1="88888888888 6866868868  66666666666 "
  SS0="2222222222222222  4444444444444444"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)

# >>>

#

def Fig_SymCylinderPP(): # <<<
  zoom=0.2

  Pt=[8,0]
  SS1="4848484848484848  888888888  666666666 6262626262626262"
  SS0="4242424242424242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+1, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>

def Fig_SkewSymCylinderPP(): # <<<
  zoom=0.2

  Pt=[8,0]
  SS1="4848484848484848 8888 6866868868  6666 6262626262626262 "
  SS0="424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)
  print r"\draw [dashed] "+ Path2Tikz([[X0,Y1],[X1+1, Y1-(X1-X0+1)]], zoom)
# >>>

def Fig_SkewCylinderPP(): # <<<
  zoom=0.2

  Pt=[8,0]
  SS1="4848484848484848 8888 6866868868  6666 6262626262626262 "
  SS0="424242424242424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+1, Y1]], zoom)


# >>>

#

def Fig_ShiftedRibbon2PP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848484848484848 66 262626262626262626262626262626 "
  SS0="22 4"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>


def Fig_ShiftedRibbon3aPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="84848484848484848484848 666 26262626262626262626 "
  SS0="2424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_ShiftedRibbon3bPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848488 66 2626262626262626262626 "
  SS0="2424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_ShiftedRibbon3cPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="84848484848484848484848 68 6 2626262626262626262626 "
  SS0="2424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>
#

def Fig_3aCPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="84848484848484848484848488 6666 2626262626262626262626"
  SS0="242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_3bCPP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="848484848484848484848488 68 66 2626262626262626262626 "
  SS0="242424"


  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

def Fig_3cCPP(): # <<<
  zoom=0.2
  Pt=[16,1]
  SS1="848484848484848484848488 668 6 2626262626262626262626 "
  SS0="242424"

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>


#
#
def Fig_Panova2PP(): # <<<
  zoom=0.2

  Pt=[16,1]
  SS1="48484848484848484848484848484848 6666 66666666666 26 222222222222222 4"
  SS0=""

  (X0, X1, Y0,Y1) = DrawConvexCellZone(Pt, SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-2]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+2, Y1]], zoom)

# >>>

# PP example

def Fig_PPExample(): # <<<
  zoom=1

  SS1="4848484848866868686262626262"
  SS0="42424242"

  (X0, X1, Y0,Y1) = DrawConvexCellZone([4,3], SS1, SS0, zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X0, Y0-1]], zoom)
  print r"\draw "+ Path2Tikz([[X0,Y1],[X1+1, Y1]], zoom)

  PP=[["", "", "", "", 5],
      ["", "", "", 2,2,2],
      ["", "", 4,2,2,1,1],
      [5,5,3,1],
      [4,4,2],
      ["", 1]
     ]
  YTab([-1,5], PP, zoom, [0,0])

  # +-1 sequence label
  deltaxy=[0, 0]
  SN1="{\\tiny -1}"
  PP=[
      ["", "", "", SN1],
      ["", "", SN1],
      [SN1, SN1],
     ]
  YTab([-1,8], PP, zoom, [-0.1, -0.3])
  #
  S1="{\\tiny 1}"
  PP=[
      ["", "", "", "", S1],
      ["", "", "", S1],
      ["", "", S1],
      [S1],
     ]
  YTab([-2,7], PP, zoom, [0.3, 0])

  print r"\draw [very thick]"+Path2Tikz(Steps2Path([[-1,8]], "86686868"), zoom)
# >>>


# usage
# > python pytikz.py Fig_SkewDoubleShiftedPP > Fig_SkewDoubleShiftedPP.tex
vars()[sys.argv[1]]()




